Ancilla-Depth Phase Diagrams for Quantum Reference-Frame Comparison

Comparing two noisy quantum reference frames as statistical experiments depends on the dimension of the ancillary memory available to the decision procedure. For finite-dimensional channels A and B with invertible A, we show that exact simulation of all measurements assisted by an r-dimensional ancilla is equivalent to r-positivity of the unique factor Gamma = BA^{-1}. The hierarchy can be realized by physical channel pairs: every unital, trace-preserving map that is k-positive but not (k+1)-positive embeds as the factor between the channels D_a and Gamma composed with D_a on an exact interval determined by the smallest Choi eigenvalue. For depolarizing source and target channels D_a and D_b, including negative and singular source parameters, the phase boundary is $\mathcal{D}_a \succeq_r \mathcal{D}_b \Longleftrightarrow -1/(dr-1) \leq b/a \leq 1$ for $a\neq 0$. We derive closed formulas for the restricted level-r deficiency and for the distance to every physical post-processing, $\delta_{\mathrm{phys}}(\mathcal{D}_b\mid\mathcal{D}_a)=(1-1/d^2)\operatorname{dist}(b,I_a)$, where $I_a=\operatorname{conv}\{a,-a/(d^2-1)\}$. The largest physical conversion cost hidden from all tests through level k is $(d-k)/[d(d^2-1)]$. An untouched m-level spectator changes the first detecting external level from k+1 to $\lfloor k/m\rfloor+1$. A transpose--depolarizing construction shows that the separation is not confined to depolarizing factors. The results quantify the distinction between ancilla-restricted statistical simulation and implementation by a single quantum channel.

==> anc/BUILD.md <==
# Build

The archive includes `main.bbl`, so BibTeX is not required for a normal arXiv build.

```bash
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

To rebuild the bibliography after editing `references.bib`:

```bash
pdflatex -interaction=nonstopmode -halt-on-error main.tex
bibtex main
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

Verification:

```bash
python anc/verify_ancilla_phase_diagram.py
```


==> anc/README.md <==
# Reproducibility

`verify_ancilla_phase_diagram.py` checks the analytic phase boundaries, physical embedding windows, CPTP conversion cost, operational state-restricted distinguishability formulas, resource thresholds, and spectator activation law. It also regenerates the three publication figures in `../figures/`.

Run from the archive root:

```bash
python anc/verify_ancilla_phase_diagram.py
```

To save a deterministic text report, use:

```bash
python anc/verify_ancilla_phase_diagram.py --write-report
```

The report is then written to `anc/reproduction/verification_report.txt`. Generated reports are intentionally excluded from the arXiv package.


==> anc/environment-lock.md <==
# Verified environment

- Python 3.13.5
- NumPy 2.3.5
- Matplotlib 3.10.8
- pdfTeX 1.40.26

The verification script uses a fixed random seed and fixed PDF metadata.


==> anc/requirements.txt <==
numpy==2.3.5
matplotlib==3.10.8


==> anc/verify_ancilla_phase_diagram.py <==
#!/usr/bin/env python3
"""Analytic and numerical checks for the ancilla-depth phase diagram."""
from __future__ import annotations

import argparse
import math
import platform
from datetime import datetime
from pathlib import Path
import numpy as np
import matplotlib as mpl
mpl.rcParams['pdf.fonttype'] = 42
mpl.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parent
FIGURES=ROOT.parent/'figures'
FIGURES.mkdir(exist_ok=True)
PDF_METADATA={'Creator':'Matplotlib','Producer':'Matplotlib PDF backend','CreationDate':datetime(2026,7,25),'ModDate':datetime(2026,7,25)}


def depol_choi_eigs(d:int,lam:float)->tuple[float,float]:
    return ((1+(d*d-1)*lam)/d,(1-lam)/d)


def boundary_witness(d:int,k:int,r:int)->float:
    lam=-1/(d*k-1)
    return (1+lam*(d*r-1))/d


def physical_gap(d:int,a:float,b:float)->float:
    lo=min(a,-a/(d*d-1)); hi=max(a,-a/(d*d-1))
    proj=min(max(b,lo),hi)
    return (1-1/d**2)*abs(b-proj)


def block_margin(d: int, r: int, lam: float) -> float:
    if lam <= 0:
        return (1 + lam*(d*r-1))/d
    return (1-lam)/d



def restricted_depol_half_norm(d: int, r: int) -> float:
    return 1.0 - 1.0/(d*r)


def positive_root_for_schmidt(d: int, lambdas: np.ndarray) -> float:
    """Positive eigenvalue of |psi><psi|-I/d tensor rho_R."""
    lo, hi = 0.0, 1.0
    for _ in range(100):
        mid=(lo+hi)/2
        value=float(np.sum(lambdas/(mid+lambdas/d)))
        if value>1:
            lo=mid
        else:
            hi=mid
    return (lo+hi)/2


def direct_state_half_distance(d: int, probabilities: np.ndarray) -> float:
    """Half trace distance for (id-D0) on a pure Schmidt state."""
    s=len(probabilities)
    psi=np.zeros(d*s,dtype=complex)
    for i,p in enumerate(probabilities):
        psi[i*s+i]=math.sqrt(float(p))
    rho=np.outer(psi,psi.conj())
    rho_r=np.diag(probabilities)
    output=rho-np.kron(np.eye(d)/d,rho_r)
    return 0.5*float(np.linalg.eigvalsh(output).__abs__().sum())


def minimal_rank(d: int, eta: float) -> int:
    raw=math.ceil(1/(d*(1-eta+eta/d**2))-1e-12)
    return min(d,max(1,raw))

def make_figures()->None:
    d=6
    ks=np.arange(1,d+1)
    thresholds=np.array([-1/(d*k-1) for k in ks])
    fig,ax=plt.subplots(figsize=(6.7,4.1))
    for k in range(1,d):
        ax.axhspan(thresholds[k-1],thresholds[k],alpha=.13)
        ax.text(k+.5,(thresholds[k-1]+thresholds[k])/2,f"depth {k+1}",ha='center',va='center',fontsize=8)
    ax.axhline(thresholds[-1],linestyle='--',label='CPTP boundary')
    ax.set_xlim(1,d)
    ax.set_ylim(thresholds[0]-.03,0.02)
    ax.set_xlabel(r'ancilla level $r$')
    ax.set_ylabel(r'factor parameter $b/a$')
    ax.set_xticks(ks)
    ax.grid(alpha=.2)
    ax.legend(frameon=False)
    fig.tight_layout()
    fig.savefig(FIGURES/'ancilla_depth_regions.pdf',metadata=PDF_METADATA)
    plt.close(fig)

    d=8; a=.10
    k=np.arange(1,d)
    gap=np.array([a*(d-x)/(d*(d*x-1)) for x in k])
    fig,ax=plt.subplots(figsize=(6.5,4.0))
    ax.plot(k+1,gap,marker='o')
    ax.set_xlabel('first detecting ancilla level')
    ax.set_ylabel(r'$\delta_{\rm phys}$')
    ax.set_xticks(k+1)
    ax.grid(alpha=.25)
    fig.tight_layout()
    fig.savefig(FIGURES/'physical_gap_vs_depth.pdf',metadata=PDF_METADATA)
    plt.close(fig)

    d=4
    cp_lo=-1/(d*d-1)
    a=np.linspace(cp_lo,1,320)
    b=np.linspace(cp_lo,1,320)
    A,B=np.meshgrid(a,b)
    lo=np.minimum(A,-A/(d*d-1))
    hi=np.maximum(A,-A/(d*d-1))
    projection=np.minimum(np.maximum(B,lo),hi)
    gap=(1-1/d**2)*np.abs(B-projection)
    fig,ax=plt.subplots(figsize=(6.3,4.8))
    im=ax.imshow(gap,origin='lower',extent=(cp_lo,1,cp_lo,1),
                 aspect='auto',cmap='viridis')
    ax.plot(a,a,color='white',lw=.9,alpha=.85)
    ax.plot(a,-a/(d*d-1),color='white',lw=.9,alpha=.85)
    ax.axvline(0,color='white',lw=.6,alpha=.6)
    ax.set_xlabel(r'source parameter $a$')
    ax.set_ylabel(r'target parameter $b$')
    cb=fig.colorbar(im,ax=ax)
    cb.set_label(r'$\delta_{\rm phys}(\mathcal{D}_b\mid\mathcal{D}_a)$')
    fig.tight_layout()
    fig.savefig(FIGURES/'physical_conversion_landscape.pdf',metadata=PDF_METADATA)
    plt.close(fig)


def main()->None:
    parser=argparse.ArgumentParser(description='Verify the ancilla-depth formulas and regenerate figures.')
    parser.add_argument('--write-report', action='store_true', help='write anc/reproduction/verification_report.txt')
    args=parser.parse_args()
    rng=np.random.default_rng(20260725)
    checks=0
    max_boundary_err=0.0
    for d in range(2,11):
        for k in range(1,d):
            lam=-1/(d*k-1)
            # r=k is exactly zero; r=k+1 negative
            wk=boundary_witness(d,k,k)
            wk1=boundary_witness(d,k,k+1)
            max_boundary_err=max(max_boundary_err,abs(wk))
            assert abs(wk)<1e-14 and wk1<0
            assert abs(block_margin(d,k,lam))<1e-14
            assert block_margin(d,k+1,lam)<0
            # physical embedding at maximal a
            a=(d*k-1)/(d*d-1)
            b=-a/(d*k-1)
            gamma_min=-(d-k)/(d*k-1)
            a_radius=1/(1-d*gamma_min)
            assert abs(a-a_radius)<1e-14
            e0,eorth=depol_choi_eigs(d,b)
            assert e0>=-1e-14 and eorth>0
            # exact physical gap against numerical grid
            exact=a*(d-k)/(d*(d*k-1))
            c=np.linspace(-1/(d*d-1),1,200001)
            num=(1-1/d**2)*np.min(np.abs(b-a*c))
            assert abs(exact-num)<2e-6
            assert abs(exact-physical_gap(d,a,b))<1e-14
            # spectator activation
            for m in range(1,k+3):
                depth=k//m+1
                assert m*(depth-1)<=k
                assert m*depth>k
            checks+=1

    # Full physical interval, including negative and singular sources.
    full_gap_err=0.0
    for _ in range(5000):
        d=int(rng.integers(2,11))
        cp_lo=-1/(d*d-1)
        a=float(rng.uniform(cp_lo,1))
        b=float(rng.uniform(cp_lo,1))
        c=np.linspace(cp_lo,1,20001)
        numeric=(1-1/d**2)*np.min(np.abs(b-a*c))
        full_gap_err=max(full_gap_err,abs(numeric-physical_gap(d,a,b)))
    assert full_gap_err<6e-5
    for d in range(2,11):
        for b in np.linspace(-1/(d*d-1),1,31):
            assert abs(physical_gap(d,0,b)-abs(b)*(1-1/d**2))<1e-15

    # Transpose--depolarizing positivity and the physical depth-two wedge.
    transpose_checks=0
    for d in range(2,11):
        positive_lo=-1/(d-1)
        cp_hi=1/(d+1)
        assert abs((1+(d-1)*positive_lo)/d)<1e-14
        assert abs((1-(d+1)*cp_hi)/d)<1e-14
        for lam in np.linspace(cp_hi+1e-5,1,17):
            a=0.9/((d+1)*lam)
            target=a*lam
            assert 0<a<=1
            assert target<cp_hi+1e-14
            assert (1-(d+1)*lam)/d<0
            transpose_checks+=1

    # Restricted norm formula: random Schmidt spectra never exceed the
    # maximally entangled rank-r value, and equality is attained uniformly.
    restricted_norm_trials=0
    max_restricted_norm_excess=0.0
    max_uniform_residual=0.0
    for d in range(2,11):
        for r in range(1,d+1):
            exact=restricted_depol_half_norm(d,r)
            uniform=np.full(r,1/r)
            max_uniform_residual=max(max_uniform_residual,
                                     abs(positive_root_for_schmidt(d,uniform)-exact))
            for _ in range(100):
                spectrum=rng.dirichlet(np.ones(r))
                root=positive_root_for_schmidt(d,spectrum)
                direct=direct_state_half_distance(d,spectrum)
                assert abs(direct-root)<3e-13
                max_restricted_norm_excess=max(max_restricted_norm_excess,root-exact)
                assert root<=exact+2e-13
                restricted_norm_trials+=1
    assert max_uniform_residual<2e-13

    # Minimal-rank resource curve, checked by direct enumeration.
    rank_curve_checks=0
    for d in range(2,31):
        full=restricted_depol_half_norm(d,d)
        for eta in np.linspace(0,1,101):
            formula=minimal_rank(d,float(eta))
            brute=next(r for r in range(1,d+1)
                       if restricted_depol_half_norm(d,r)>=eta*full-1e-15)
            assert formula==brute
            rank_curve_checks+=1

    # The analytic maximum gap invisible to level k.
    max_gap_err=0.0
    for d in range(2,11):
        for k in range(1,d):
            a=(d*k-1)/(d*d-1)
            b=-1/(d*d-1)
            exact=(d-k)/(d*(d*d-1))
            max_gap_err=max(max_gap_err,abs(physical_gap(d,a,b)-exact))
            assert abs(b/a+1/(d*k-1))<1e-14
    assert max_gap_err<1e-14

    # Explicit first-detecting effect margin.
    witness_checks=0
    max_witness_residual=0.0
    for d in range(2,11):
        for k in range(1,d):
            r=k+1
            lam=-1/(d*k-1)
            value=(1+lam*(d*r-1))/(d*r)
            exact=-1/(r*(d*k-1))
            max_witness_residual=max(max_witness_residual,abs(value-exact))
            assert abs(value-exact)<1e-14
            witness_checks+=1

    # Pseudoinverse stability away from Choi-support rank boundaries.
    pseudoinverse_checks=0
    worst_pseudoinverse_fraction=0.0
    for rows in (4,7,10):
        for cols in (2,3):
            if cols>rows:
                continue
            for _ in range(80):
                q,_=np.linalg.qr(rng.normal(size=(rows,cols)))
                singular=np.linspace(0.4,1.3,cols)
                A=q@np.diag(singular)
                sigma=float(np.linalg.svd(A,compute_uv=False)[-1])
                E=rng.normal(size=A.shape)
                E*=0.2*sigma/np.linalg.norm(E,2)
                eps=float(np.linalg.norm(E,2))
                perturbed=A+E
                assert np.linalg.matrix_rank(perturbed)==cols
                observed=float(np.linalg.norm(np.linalg.pinv(perturbed),2))
                bound=1.0/(sigma-eps)
                assert observed<=bound+2e-12
                worst_pseudoinverse_fraction=max(
                    worst_pseudoinverse_fraction,observed/bound)
                pseudoinverse_checks+=1

    make_figures()
    lines=[
        'ANCILLA-DEPTH PHASE-DIAGRAM VERIFICATION',
        f'dimensions checked: 2..10; strict depth pairs checked={checks}',
        f'max boundary-witness residual={max_boundary_err:.3e}',
        f'full signed-source deficiency trials=5000; max grid error={full_gap_err:.3e}',
        f'maximum hidden physical-gap formula residual={max_gap_err:.3e}',
        'physical CP windows: PASS',
        'exact Choi-spectral embedding radii: PASS',
        'exact CPTP deficiency versus numerical minimization: PASS',
        'transpose--depolarizing depth-two wedge: PASS',
        f'state-restricted distance trials={restricted_norm_trials}; max excess={max_restricted_norm_excess:.3e}',
        f'max uniform-Schmidt residual={max_uniform_residual:.3e}',
        f'minimal-rank resource-curve checks={rank_curve_checks}',
        f'explicit first-detecting witness checks={witness_checks}; max residual={max_witness_residual:.3e}',
        f'pseudoinverse stability checks={pseudoinverse_checks}; max ratio={worst_pseudoinverse_fraction:.6f}',
        'spectator activation floor law: PASS',
        f'environment: Python {platform.python_version()}, NumPy {np.__version__}, Matplotlib {mpl.__version__}',
        'status: PASS',
    ]
    report='\n'.join(lines)+'\n'
    if args.write_report:
        out=ROOT/'reproduction'
        out.mkdir(exist_ok=True)
        (out/'verification_report.txt').write_text(report)
    print(report,end='')

if __name__=='__main__':
    main()

